Social Participation Ontology: community documentation, enhancements and use examples

Participatory democracy advances in virtually all governments and especially in South America which exhibits a mixed culture and social predisposition. This article presents the "Social Participation Ontology" (OPS from the Brazilian name \emph{Ontologia de Participa\c{c}\~ao Social}) implemented in compliance with the Web Ontology Language standard (OWL) for fostering social participation, specially in virtual platforms. The entities and links of OPS were defined based on an extensive collaboration of specialists. It is shown that OPS is instrumental for information retrieval from the contents of the portal, both in terms of the actors (at various levels) as well as mechanisms and activities. Significantly, OPS is linked to other OWL ontologies as an upper ontology and via FOAF and BFO as higher upper ontologies, which yields sound organization and access of knowledge and data. In order to illustrate the usefulness of OPS, we present results on ontological expansion and integration with other ontologies and data. Ongoing work involves further adoption of OPS by the official Brazilian federal portal for social participation and NGO s, and further linkage to other ontologies for social participation.

==> anc/S2ops.aux <==
\relax 
\providecommand\hyper@newdestlabel[2]{}
\providecommand\HyperFirstAtBeginDocument{\AtBeginDocument}
\HyperFirstAtBeginDocument{\ifx\hyper@anchor\@undefined
\global\let\oldcontentsline\contentsline
\gdef\contentsline#1#2#3#4{\oldcontentsline{#1}{#2}{#3}}
\global\let\oldnewlabel\newlabel
\gdef\newlabel#1#2{\newlabelxx{#1}#2}
\gdef\newlabelxx#1#2#3#4#5#6{\oldnewlabel{#1}{{#2}{#3}}}
\AtEndDocument{\ifx\hyper@anchor\@undefined
\let\contentsline\oldcontentsline
\let\newlabel\oldnewlabel
\fi}
\fi}
\global\let\hyper@last\relax 
\gdef\HyperFirstAtBeginDocument#1{#1}
\providecommand\HyField@AuxAddToFields[1]{}
\providecommand\HyField@AuxAddToCoFields[2]{}
\newlabel{lst:ops}{{S2-1}{1}{OWL code of social participation}{lstlisting.1}{}}
\@writefile{lol}{\contentsline {lstlisting}{\numberline {S2-1}OWL code of social participation}{1}{lstlisting.1}}


==> anc/S3original.aux <==
\relax 
\providecommand\hyper@newdestlabel[2]{}
\providecommand\HyperFirstAtBeginDocument{\AtBeginDocument}
\HyperFirstAtBeginDocument{\ifx\hyper@anchor\@undefined
\global\let\oldcontentsline\contentsline
\gdef\contentsline#1#2#3#4{\oldcontentsline{#1}{#2}{#3}}
\global\let\oldnewlabel\newlabel
\gdef\newlabel#1#2{\newlabelxx{#1}#2}
\gdef\newlabelxx#1#2#3#4#5#6{\oldnewlabel{#1}{{#2}{#3}}}
\AtEndDocument{\ifx\hyper@anchor\@undefined
\let\contentsline\oldcontentsline
\let\newlabel\oldnewlabel
\fi}
\fi}
\global\let\hyper@last\relax 
\gdef\HyperFirstAtBeginDocument#1{#1}
\providecommand\HyField@AuxAddToFields[1]{}
\providecommand\HyField@AuxAddToCoFields[2]{}
\@writefile{lof}{\contentsline {figure}{\numberline {S3-1}{\ignorespaces Original \textsc  {vcps}\ diagram. Although there were substantial \textsc  {owl}\ modifications, the main difference in the diagram is that the class \texttt  {Role} was removed, as a \texttt  {Role} is not able to start, execute or support anything. That is done by the Social Actor, as exposed in Figure\nobreakspace  {}\ref  {fig:v1} of the main document.}}{1}{figure.1}}
\newlabel{fig:diaorig}{{S3-1}{1}{Original \vcps \ diagram. Although there were substantial \owl \ modifications, the main difference in the diagram is that the class \texttt {Role} was removed, as a \texttt {Role} is not able to start, execute or support anything. That is done by the Social Actor, as exposed in Figure~\ref {fig:v1} of the main document}{figure.1}{}}
\newlabel{LastPage}{{}{1}{}{page.1}{}}
\xdef\lastpage@lastpage{1}
\xdef\lastpage@lastpageHy{1}


==> anc/S4consultation.aux <==
\relax 
\providecommand\hyper@newdestlabel[2]{}
\providecommand\HyperFirstAtBeginDocument{\AtBeginDocument}
\HyperFirstAtBeginDocument{\ifx\hyper@anchor\@undefined
\global\let\oldcontentsline\contentsline
\gdef\contentsline#1#2#3#4{\oldcontentsline{#1}{#2}{#3}}
\global\let\oldnewlabel\newlabel
\gdef\newlabel#1#2{\newlabelxx{#1}#2}
\gdef\newlabelxx#1#2#3#4#5#6{\oldnewlabel{#1}{{#2}{#3}}}
\AtEndDocument{\ifx\hyper@anchor\@undefined
\let\contentsline\oldcontentsline
\let\newlabel\oldnewlabel
\fi}
\fi}
\global\let\hyper@last\relax 
\gdef\HyperFirstAtBeginDocument#1{#1}
\providecommand\HyField@AuxAddToFields[1]{}
\providecommand\HyField@AuxAddToCoFields[2]{}
\citation{decree}
\citation{pnud5}
\bibdata{../plos}
\bibstyle{plain}
\@writefile{lof}{\contentsline {figure}{\numberline {S4-1}{\ignorespaces A diagram representation of a general public consultation, part of initial \textsc  {vcps}\ documentation.}}{2}{figure.1}}
\newlabel{fig:consult}{{S4-1}{2}{A diagram representation of a general public consultation, part of initial \vcps \ documentation}{figure.1}{}}
\newlabel{LastPage}{{}{2}{}{page.2}{}}
\xdef\lastpage@lastpage{2}
\xdef\lastpage@lastpageHy{2}

